elaTCSF: A Temporal Contrast Sensitivity Function for Flicker Detection and Modeling Variable Refresh Rate Flicker

The perception of flicker has been a prominent concern in illumination and electronic display fields for over a century. Traditional approaches often rely on Critical Flicker Frequency (CFF), primarily suited for high-contrast (full-on, full-off) flicker. To tackle varying contrast flicker, the International Committee for Display Metrology (ICDM) introduced a Temporal Contrast Sensitivity Function TCSF$_{IDMS}$ within the Information Display Measurements Standard (IDMS). Nevertheless, this standard overlooks crucial parameters: luminance, eccentricity, and area. Existing models incorporating these parameters are inadequate for flicker detection, especially at low spatial frequencies. To address these limitations, we extend the TCSF$_{IDMS}$ and combine it with a new spatial probability summation model to incorporate the effects of luminance, eccentricity, and area (elaTCSF). We train the elaTCSF on various flicker detection datasets and establish the first variable refresh rate flicker detection dataset for further verification. Additionally, we contribute to resolving a longstanding debate on whether the flicker is more visible in peripheral vision. We demonstrate how elaTCSF can be used to predict flicker due to low-persistence in VR headsets, identify flicker-free VRR operational ranges, and determine flicker sensitivity in lighting design.

==> plots/plot_temp_filter.m <==
% elaTCSF

addpath('../../models/');
addpath('../../utils/');
csf_model = CSF_elaTCSF_16();



% IEC filter
% Define the numerator and denominator coefficients of the transfer function
num = [0.041661, 44.758, 2715.6, 29839, 0];
den = [1, 196.32, 11781, 534820, 3505380];

% Define the transfer function
H = tf(num, den);

% Define the frequency range for the plot
f = logspace(-1, 2.1, 1000); % Frequency range from 10^-2 to 10^4 Hz
% f = logspace(-2, 4, 1000); % Frequency range from 10^-2 to 10^4 Hz

omega = 2 * pi * f; % Convert frequency to angular frequency
s = 1./omega;

% Calculate the frequency response
[mag, phase] = bode(H, omega);
mag = squeeze(mag);
mag_norm = mag./max(mag);


% Bodington
f_bod = @(f) 0.01254 - 0.0007571.*f - 0.00004007.*(f.^2) + 0.000006757.*(f.^3) -...
    0.00000023306.*(f.^4) + 0.000000002958.*(f.^5);
M_bod = (1./(f_bod(f)));
M_bod_norm = M_bod./max(M_bod);

% Plot the amplitude response
% figure,
clf;
gap = [0.06 ,0.04];
marg_h = [0.17, 0.33]; % [lower upper]
marg_w = [0.1, 0.02]; % [left right]
[ha, axh] = tight_subplot(1, 2, gap, marg_h, marg_w);

set(gcf, 'defaultAxesFontName', 'Arial');
set(gcf, 'defaultTextFontName', 'Arial');
% set(gcf, 'defaultTextFontSize', 9);
FontSize = 6;

fig = gcf;
fig_size = [3.45 2.3]*1;
fig.Units = 'inches';
fig.Position = [2, 2, fig_size];
fig.PaperUnits = 'inches';
fig.PaperSize = fig_size;

%% sub plot (luminance)
axes(ha(1));
loglog(f, mag_norm, '--k', 'LineWidth', 1); % Grey line
labels{1} = 'IEC Light-flickermeter';

% title('Amplitude response of chosen filters');

hold on,
loglog(f, M_bod_norm, '--r', 'LineWidth', 1); % Grey line
labels{2} = 'Bodington et al. 2016';

Luminance_range = logspace(log10(1000),log10(1),4);
Area = 1000;
l_cols = lines(numel(Luminance_range));


for ll = 1:length(Luminance_range)
    csf_pars = struct('s_frequency', 0, 't_frequency', f, 'orientation', 0, ...
        'luminance', Luminance_range(ll), 'area', Area, 'eccentricity', 0);
    S = csf_model.sensitivity(csf_pars);
    if ll == 1
        max_factor = max(S);
    end
    S_norm = S./max_factor;
    loglog(f, S_norm, 'Color', l_cols(ll, :), 'LineWidth', 1); % Grey line
    labels{ll+2} = sprintf('elaTCSF (%g cd/m^2)',  Luminance_range(ll));
end


xlabel({'Temp. freq. [Hz]', '(a)'});
ylabel('Relative flicker sensitivity');

grid on;
% xlim([10^-2 10^4]);

xticks(10.^(-2:1:4));
% xticklabels([]);

ylim([10^-3.3 10^0]);
yticks(10.^(-3:1:0));


legend(labels, 'Position', [0.1325    0.6897    0.4411    0.2795],...
    'Box','off', 'FontSize', FontSize );

% Adjust plot properties to match the figure style
% set(gca, 'FontSize', 12);
% set(gca, 'LineWidth', 1.5);


%% sub plot (eccentricity)
axes(ha(2));
loglog(f, mag_norm, '--k', 'LineWidth', 1); % Grey line
labels{1} = 'IEC Light-flickermeter';

% title('Amplitude response of chosen filters');

hold on,
loglog(f, M_bod_norm, '--r', 'LineWidth', 1); % Grey line
labels{2} = 'Bodington et al. 2016';

eccentricity_range = [0, 10, 20, 40];
e_cols = lines(length(eccentricity_range));
Area = 100;

for ee = 1:length(eccentricity_range)
    csf_pars = struct('s_frequency', 0, 't_frequency', f, 'orientation', 0, ...
        'luminance',1000, 'area', Area, 'eccentricity', eccentricity_range(ee));
    S = csf_model.sensitivity(csf_pars);
    if ee == 1
        max_factor = max(S);
    end
    S_norm = S./max_factor;
    loglog(f, S_norm, 'Color', e_cols(ee, :), 'LineWidth', 1); % Grey line
    labels{ee+2} = sprintf('elaTCSF (%g^o)',  eccentricity_range(ee));
end


grid on;
xlabel({'Temp. freq. [Hz]', '(b)'});
% ylabel('Relative flicker sensitivity');
xticks(10.^[-2:1:4]);

ylim([10^-3.3 10^0]);
yticks(10.^(-3:1:0));
yticklabels([]);


legend(labels, 'Position', [0.5554    0.6931    0.4260    0.2795],...
    'Box','off', 'FontSize', FontSize);


%% figure printing

% Find all text objects in the figure
textObjects = findall(gcf, 'Type', 'text');
set(textObjects, 'FontSize', FontSize);

axesObjects = findall(gcf, 'Type', 'axes');
set(axesObjects, 'FontSize', FontSize);

if 0
    name = 'plot_elatcf_flicker_app';
     print(fig, '-vector', name,'-dpdf');
    print(fig, '-vector', name,'-dpng', '-r600');
end


